A fixed-time stable forward-backward dynamical system for solving generalized monotone inclusions

We propose a forward-backward splitting dynamical system for solving inclusion problems of the form $0\in A(x)+B(x)$ in Hilbert spaces, where $A$ is a maximal operator and $B$ is a single-valued operator. Involved operators are assumed to satisfy a generalized monotonicity condition, which is weaker than the standard monotone assumptions. Under mild conditions on parameters, we establish the fixed-time stability of the proposed dynamical system. In addition, we consider an explicit forward Euler discretization of the dynamical system leading to a new forward backward algorithm for which we present the convergence analysis. Applications to other optimization problems such as Constrained Optimization Problems (COPs), Mixed Variational Inequalities (MVIs), and Variational Inequalities (VIs) are presented and some numerical examples are given to illustrate the theoretical results.

==> Code_of_examples/df_Exam4.m <==
function [df] = df_Exam4(a,b,x)
df=0;
for i=1:100
    t=[a(i) a(i) a(i) a(i) a(i)];
    df = df+t*b(:,i)*exp(-a(i)*b(:,i)'*x)/(1+exp(-a(i)*b(:,i)'*x));
end
df=-df;

==> Code_of_examples/driverDS_Exam1_inclusion.m <==

% Inclusion: A = I; B = M'*M; M la ma tran bat ky kich thuoc m x n.

clear;
clc;
%data;
m = 10; n =8;
A=eye(n);
M=rand(m,n);
B=M'*M;

%Constraints

%Paremeters
c1=20; c2=200; k1=0.99; k2=1.01;
lambda= 0.005; 

%Start Algorithm

xsol=zeros(n,1);
x0=rand(n,1);
tspan = [0 5];


y0=rand(n,1);
[t,x] = ode45(@(t,x) -(c1/(norm(x-(x-lambda*B*x)/(lambda+1)))^(1-k1)+c2/(norm(x-(x-lambda*B*x)/(lambda+1)))^(1-k2))*(x-(x-lambda*B*x)/(lambda+1)), tspan, x0);


%Print result 1

plot(t,x(:,1),'r');
hold on
plot(t,x(:,2),'g');
hold on
plot(t,x(:,3),'b');
hold on
plot(t,x(:,4),'m');
hold on
plot(t,x(:,5),'r--');
hold on
plot(t,x(:,6),'g--');
hold on
plot(t,x(:,7),'b--');
hold on
plot(t,x(:,8),'m--');
hold on


legend('x_1(t)','x_2(t)','x_3(t)','x_4(t)','x_5(t)','x_6(t)','x_7(t)','x_8(t)');
xlabel('Time t');
ylabel('Solution x');

set(gcf,'Units','inches');
screenposition = get(gcf,'Position');
set(gcf,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters DS_Exam1_inclusion_solution.pdf

%Print result 2

hold off
axis([0 5 10^(-6) 10^2]);

semilogy(t,x(:,1).^2,'r','LineWidth',1);
hold on
semilogy(t,x(:,2).^2,'g', 'LineWidth',1);
hold on
semilogy(t,x(:,3).^2,'b', 'LineWidth',1);
hold on
semilogy(t,x(:,4).^2,'m', 'LineWidth',1);
hold on
semilogy(t,x(:,5).^2,'r--', 'LineWidth',1);
hold on
semilogy(t,x(:,6).^2,'g--','LineWidth',1);
hold on
semilogy(t,x(:,7).^2,'b--', 'LineWidth',1);
hold on
semilogy(t,x(:,8).^2,'m--', 'LineWidth',1);
hold on

xlabel('Time t');
ylabel('Error');

set(gcf,'Units','inches');
screenposition = get(gcf,'Position');
set(gcf,...
   'PaperPosition',[0 0 screenposition(3:4)],...
   'PaperSize',[screenposition(3:4)]);
print -dpdf -painters DS_Exam1_inclusion_error.pdf





==> Code_of_examples/driverDynamic_System_Exam2.m <==
%COP: min (0.5*|Wx-b|^2+u.|x|_1, u>0
clear;
clc;
%data;
W=[5 0 2 0 -1;
   -1 1 1 0 6;
   2 0 2 1 -1;
   0 0 0 2 3];
b=[5;8;7;6];
u=2;

%Constraints

%Paremeters
c1=20; c2=200; k1=0.98; k2=1.02;
lambda= 0.0005; 


%Start Algorithm

x0=rand(5,1);
xsol=fminunc(@(x) 0.5*(norm(W*x-b))^2+u*norm(x,1),x0);
tspan = [0 30];


y0=rand(5,1);
[t,x] = ode45(@(t,x) -(c1/(norm(x-fminunc(@(y)u*norm(y,1)+(1/(2*lambda))*(norm(x-lambda*W'*(W*x-b)-y))^2,y0)))^(1-k1)+c2/(norm(x-fminunc(@(y)u*norm(y,1)+(1/(2*lambda))*(norm(x-lambda*W'*(W*x-b)-y))^2,y0)))^(1-k2))*(x-fminunc(@(y)u*norm(y,1)+(1/(2*lambda))*(norm(x-lambda*W'*(W*x-b)-y))^2,y0)), tspan, x0);


%Print result 1

plot(t,xsol(1),'r');
hold on
plot(t,xsol(2),'g');
hold on
plot(t,xsol(3),'b');
hold on
plot(t,xsol(4),'m');
hold on
plot(t,xsol(5),'y');
hold on
plot(t,x(:,1),'r--');
hold on
plot(t,x(:,2),'g--');
hold on
plot(t,x(:,3),'b--');
hold on
plot(t,x(:,4),'m--');
hold on
plot(t,x(:,5),'y--');
hold on

xlabel('Time t');
ylabel('Solution x^* and x(t)');

%set(gcf,'Units','inches');
%screenposition = get(gcf,'Position');
%set(gcf,...
    %'PaperPosition',[0 0 screenposition(3:4)],...
    %'PaperSize',[screenposition(3:4)]);
print -dpdf -painters DS_Exam2_solution.pdf

%Print result 2

hold off

semilogy(t,(x(:,1)-xsol(1)).^2,'r','LineWidth',1);
hold on
semilogy(t,(x(:,2)-xsol(2)).^2,'g', 'LineWidth',1);
hold on
semilogy(t,(x(:,3)-xsol(3)).^2,'b', 'LineWidth',1);
hold on
semilogy(t,(x(:,4)-xsol(4)).^2,'m', 'LineWidth',1);
hold on
semilogy(t,(x(:,5)-xsol(5)).^2,'y', 'LineWidth',1);
hold on

set(gca,'YLim',[10^-5 10],'Layer','top');
xlabel('Time t');
ylabel('Error');

%set(gcf,'Units','inches');
%screenposition = get(gcf,'Position');
%set(gcf,...
 %  'PaperPosition',[0 0 screenposition(3:4)],...
 %  'PaperSize',[screenposition(3:4)]);
print -dpdf -painters DS_Exam2_error.pdf


==> Code_of_examples/driverDynamic_system_Exam3.m <==
%VIP: <F(x*),x-x*> >=0, x in K, F(x) = Cx+u, C = M^TM+S+T, M vuong cap n, S
%= -S^T, T ma tran cheo duong
clear;
clc;
%data;
n=10;
M=randi([-5,5],n);
diagonal_elements = rand(n, 1) * 5;
T=diag(diagonal_elements);
S=zeros(n);
for i=1:n-1
    for j=i+1:n
        S(i,j)=randi([-5,5],1);
    end
end
for i=2:n
    for j=1:i-1
        S(i,j)=-S(j,i);
    end
end

C=M'*M+S+T;
u=randi([-5,5],n,1);

%Constraints
lb=-20*ones(n,1);
ub=-lb;

%Paremeters
c1=100; c2=100; k1=0.9; k2=1.1;
lambda= 0.01; 

%Start Algorithm

x0=randi([-20,20],n,1);
tspan = [0 1];

y0=randi([-20,20],n,1);
[t,x] = ode45(@(t,x) -(c1/(norm(x-fmincon(@(y)(norm(x-lambda*(C*x+u)-y))^2,y0,[],[],[],[],lb,ub)))^(1-k1)+c2/(norm(x-fmincon(@(y)(norm(x-lambda*(C*x+u)-y))^2,y0,[],[],[],[],lb,ub)))^(1-k2))*(x-fmincon(@(y)(norm(x-lambda*(C*x+u)-y))^2,y0,[],[],[],[],lb,ub)),tspan, x0);

%Print result

plot(t,x(:,1),'r','LineWidth',1);
hold on
plot(t,x(:,2),'g','LineWidth',1);
hold on
plot(t,x(:,3),'b','LineWidth',1);
hold on
plot(t,x(:,4),'c','LineWidth',1);
hold on
plot(t,x(:,5),'m','LineWidth',1);
hold on
plot(t,x(:,6),'r--','LineWidth',1);
hold on
plot(t,x(:,7),'g--','LineWidth',1);
hold on
plot(t,x(:,8),'b--','LineWidth',1);
hold on
plot(t,x(:,9),'c--','LineWidth',1);
hold on
plot(t,x(:,10),'m--','LineWidth',1);
hold on

legend('x_1(t)','x_2(t)','x_3(t)','x_4(t)','x_5(t)','x_6(t)','x_7(t)','x_8(t)','x_9(t)','x_{10}(t)');
xlabel('Time t');
ylabel('Solution x');

set(gcf,'Units','inches');
screenposition = get(gcf,'Position');
set(gcf,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters DS_Exam3_solution.pdf



==> Code_of_examples/driverDynamic_system_Exam4.m <==
%COP: logistic regression problem with an L1-regularization term
clear;
clc;
%data;
n=5;
a=randi([0,1],100,1)*2-1;
b=rand(n,100);
beta=2.5;
 
%Constraints

%Paremeters
c1=20; c2=20; k1=0.95; k2=1.05;
lambda= 0.01; 

%Start Algorithm

x0=rand(n,1);
xsol=fminunc(@(x)f_Exam4(x,a,b,beta),x0);
tspan = [0 0.5];

y0=rand(n,1);
[t,x] = ode45(@(t,x) -(c1/(norm(x-fminunc(@(y)beta*norm(y,1)+(1/(2*lambda))*(norm(x-lambda*df_Exam4(a,b,x)-y))^2,y0)))^(1-k1)+c2/(norm(x-fminunc(@(y)beta*norm(y,1)+(1/(2*lambda))*(norm(x-lambda*df_Exam4(a,b,x)-y))^2,y0)))^(1-k2))*(x-fminunc(@(y)beta*norm(y,1)+(1/(2*lambda))*(norm(x-lambda*df_Exam4(a,b,x)-y))^2,y0)),tspan, x0);

%Print result

plot(t,x(:,1),'r','LineWidth',1);
hold on
plot(t,x(:,2),'g','LineWidth',1);
hold on
plot(t,x(:,3),'b','LineWidth',1);
hold on
plot(t,x(:,4),'c','LineWidth',1);
hold on
plot(t,x(:,5),'m','LineWidth',1);
hold on
%plot(t,x(:,6),'y-.');
hold on

legend('x_1(t)','x_2(t)','x_3(t)','x_4(t)','x_5(t)');
xlabel('Time t');
ylabel('Solution x');

set(gcf,'Units','inches');
screenposition = get(gcf,'Position');
set(gcf,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);
print -dpdf -painters DS_Exam4_solution.pdf



==> Code_of_examples/f_Exam4.m <==
function [f] = f_Exam4(x,a,b,beta)
f=0;
for i=1:100
    f = f+log(1+exp(-a(i)*b(:,i)'*x));
end
f=f+beta*norm(x,1);
